Quantifying Volatility Reduction in German Day-ahead Spot Market in the Period 2006 through 2016

In Europe, Germany is taking the lead in the switch from the conventional to renewable energy. This poses new challenges as wind and solar energy are fundamentally intermittent, weather-dependent and less predictable. It is therefore of considerable interest to investigate the evolution of price volatility in this post-transition era. There are a number of reasons, however, that makes the practical studies difficult. For instance, EPEX prices can be zero or negative. Consequently, the standard approach in financial time series analysis to switch to logarithmic measures is inapplicable. Furthermore, in contrast to the stock market prices which are only available for trading days, EPEX prices cover the whole year, including weekends and holidays. Accordingly, there is a lot of underlying variability in the data which has nothing to do with volatility, but simply reflects diurnal activity patterns. An important distinction of the present work is the application of matrix decomposition techniques, namely the singular value decomposition (SVD), for defining an alternative notion of volatility. This approach is systematically more robust toward outliers and also the diurnal patterns. Our observations show that the day-ahead market is becoming less volatile in recent years.

==> figures/main_270916_GE_draft.m <==

%% Comments:

% http://blogs.mathworks.com/pick/2011/02/11/create-multi-column-plot-legends/

%%
%%
clear; clc; close all;

%
load ./Some_MAT_files/GE_EPEX_data; 
% GE_EPEX_data(end) = [] ;

% GE_EPEX_data([1:4,end])=[];
load ./Some_MAT_files/SolarData ;
% SolarData(end) = [] ;
load ./Some_MAT_files/WindData ;
% WindData([1:4,end])=[];
load ./Some_MAT_files/pos2
load ./Some_MAT_files/cmap1
nr_years = length(GE_EPEX_data) ;

% cmap = distinguishable_colors(nr_years)

cmap = [
     
    .5 .5 0;
    .5 0 .5;
    0 .5 .5;
    1 0 0;
    0 0 1;
    .5 .3 .3;
    .5 0 1;
    0 .5 .5;
    .3 .4 .5;
    1 .5 .1;
    1 0 .5
    ]

save cmapGlobal cmap

%% Traded Quantity 01

fig1 = figure(1);  
% set(fig1,'position',pos2) ;

nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = cmap(end-nr_years+1:end,:) ;
x_DailyProfile = zeros([24,nr_years]) ;
x_meanYear = zeros([1,nr_years]) ;
x_stdYear = zeros([1,nr_years]) ;
year_idx = zeros([1,nr_years]) ;

yy = [] ;
for yr = 1 : nr_years
    x = GE_EPEX_data(yr).Quantity.final/1000 ;
    x_DailyProfile(:,yr) = mean(x,2) ;
    x_meanYear(yr) = mean2(x);
    x_stdYear(yr) = std2(x) ;
    xx = x(:) ;
    yy = vertcat(yy,xx) ;
    idx = length(yy)-length(xx)+1 ;
    year_idx(yr) = idx;
    plot(idx:length(yy),xx,'color',mycmap(yr,:))
    hold on
end
hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list)
ylabel('GWh')
title('Day-Ahead Traded Quantity')
enhance_figure
% print('main_270916_GE_draft_fig1','-depsc2','-r300');
%% Traded Quantity 02

fig2 = figure(2) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
pos3 = [1000         691        1272         631];
% set(fig2,'position',pos3) ;

for yr = 1 : nr_years
    h=plot(x_DailyProfile(:,yr),'-o','color',mycmap(yr,:),'MarkerFaceColor',mycmap(yr,:))
    x = x_DailyProfile(:,yr) ;
    [val,idx] = max(x)
    diff_x = diff(x);
%     ascentQuantity(yr) = diff_x(12) ;
%         if ~rem(yr+1,2) %| yr == nr_years
%             aux = x_DailyProfile(:,yr) ;
%             [y1,x1] = max(aux) ;
%             y1 = y1-.1;
%             x1 = x1 + .1 ;
%             txt1 = num2str(yr_list(yr)) ;
%             text(x1,y1,['\leftarrow' txt1])
%        end
    hold on
end
plot(idx*(ones(size(0:38))),0:38,'c','Linewidth',2)
hold off


% title('Average Daily Profile of the Traded Quantity')

nLines = 18;
legend_str = num2str(yr_list) ;
lineStyles = {'-', '--', ':', '-.'};
for ii = 1 : nr_years
    plot(x_DailyProfile(:,ii),'-o','color',mycmap(ii,:),'MarkerFaceColor',mycmap(ii,:),...
        'linestyle', lineStyles{rem(ii-1,numel(lineStyles))+1},...
        'color', mycmap(ii,:),...
        'linewidth',1.6 );
    hold on;
%     legend_str{ii} = num2str(ii);
end
% axis([0 3*pi -1.15 1.6])
columnlegend(4,legend_str,'south');
ylim([0 42])
hour_list = (1:2:25)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list),'XTickLabelRotation',55)
xlabel('Hours') ;
ylabel('Annual Average of Traded Quantity(GWh)');

% legend(num2str(yr_list),'Location','South','Orientation','Horizontal')
enhance_figure
print('main_270916_GE_draft_fig2','-depsc2','-r300');


%% Traded Quantity 22

fig22 = figure(22) ;
set(fig22,'position',pos2) ;
R = corrcoef(x_DailyProfile) ;
imagesc(R); colorbar; colormap(jet);
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Average Daily Traded Quantity')
% print('main_270916_GE_draft_fig22','-djpeg','-r300');
%% Traded Quantity 03

fig3 = figure(3) ;
% set(fig3,'position',pos2) ;

subplot(211)
plot(yr_list , x_meanYear,':Sb') ;
ylabel('GWh') ;
ylim([0 35])
title('Annual Average of the Traded Quantity')

subplot(212)
plot(yr_list , x_stdYear,':Sk') ;
ylabel('GWh') ;
title('Annual Standard Deviation of the Traded Quantity')
enhance_figure
% print('main_270916_GE_draft_fig3','-depsc2','-r300');
%%
%%
%% Wind

% DailyProfile = horzcat(WindData.DailyMean)/1000 ;
yr_list = vertcat(WindData.Year) ;
nr_years = length(yr_list) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
wind_DailyProfile = zeros([24,nr_years]) ;
wind_meanYear = zeros([1,nr_years]) ;
wind_stdYear = zeros([1,nr_years]) ;

fig4 = figure(4) ; 
% pos2 = [631         151        1467         934] ;
% set(fig4,'position',pos2) ;
legend_str = num2str(yr_list) ;
lineStyles = {'-', '--', ':', '-.'};
for yr = 1 : nr_years
    x = WindData(yr).Forecast/1000 ;
    wind_DailyProfile(:,yr) = mean(x,2) ;
    wind_meanYear(yr) = mean2(x) ;
    wind_stdYear(yr) = std2(x) ;
    h=plot(wind_DailyProfile(:,yr),'-o','color',mycmap(yr,:),'MarkerFaceColor',mycmap(yr,:),...
              'linestyle', lineStyles{rem(yr-1,numel(lineStyles))+1},...
        'color', mycmap(yr,:),...
        'linewidth',1.6 );
    hold on
end
columnlegend(2,legend_str,'south');
idx = 13 ;
% plot(idx*(ones(size(0:5))),0:5,'c','Linewidth',2)
hold off
xlabel('Hours') ;
ylabel('Annual Average of Wind(GWh)');
hour_list = (1:2:24)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list),'XTickLabelRotation',55)
ylim([-.1 4.8])
% title('Average Daily Profile of Wind Feed-in')
% legend_h = legend(num2str(yr_list),'Location','South','Orientation','Horizontal')
enhance_figure
% print('main_270916_GE_draft_fig4','-depsc2','-r300');
%%

fig44 = figure(44) ;
% set(fig44,'position',pos2) ;
R = corrcoef(wind_DailyProfile) ;
imagesc(R); colorbar; colormap(jet);
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Average Daily Wind Feed-in')
% print('main_270916_GE_draft_fig44','-djpeg','-r300');
%% Wind

fig5 = figure(5) ; 
% set(fig5,'position',pos2) ;

subplot(211)
plot(yr_list,wind_meanYear,':*b')
ylabel('GW') ;
ylim([0 4.5])
title('Annual Average of Wind Feed-in')

subplot(212)
plot(yr_list,wind_stdYear,':^b')
ylabel('GW') ;
ylim([0 4])
title('Annual Standard Deviation of Wind Feed-in')
enhance_figure
% print('main_270916_GE_draft_fig5','-depsc2','-r300');
%%
%%
%% Solar

% DailyProfile = horzcat(SolarData.DailyMean)/1000 ;
yr_list = vertcat(SolarData.Year) ;
nr_years = length(yr_list) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
solar_DailyProfile = zeros([24,nr_years]) ;
solar_meanYear = zeros([1,nr_years]) ;
solar_stdYear = zeros([1,nr_years]) ;


fig6 = figure(6) ; 
% set(fig6,'position',pos2) ;
for yr = 1 : nr_years
    x = SolarData(yr).Forecast/1000 ;
    xx = mean(x,2) ;
    
    [val,idx] = max(xx)
    ascent(yr) = val ;
    solar_DailyProfile(:,yr) = xx;
    solar_meanYear(yr) = mean2(nonzeros(x)) ;
    solar_stdYear(yr) = std2(nonzeros(x)) ;
    h=plot(solar_DailyProfile(:,yr),'-o','color',mycmap(yr,:),'MarkerFaceColor',mycmap(yr,:))
     
    hold on
end
plot(idx*(ones(size(0:5))),0:5,'c','Linewidth',2)
hold off
xlabel('Hours') ;
ylabel('Annual Average of Solar(GWh)');
hour_list = (1:2:24)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list),'XTickLabelRotation',55)
% ylim([0 4.5])
% title('Average Daily Profile of Photovoltaic Feed-in')
hand = legend(num2str(yr_list))
set(hand,'box','off')
enhance_figure
% print('main_270916_GE_draft_fig6','-depsc2','-r300');
%%

fig66 = figure(66) ;
% set(fig66,'position',pos2) ;
R = corrcoef(solar_DailyProfile) ;
imagesc(R); colorbar; colormap(jet);
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Average Daily Photovoltaic Feed-in')
%% Solar

fig7 = figure(7) ; 
% set(fig7,'position',pos2) ; % mess up the xaxis!

subplot(211)
plot(yr_list,solar_meanYear,':hb')
ylabel('GW') ;
ylim([0 3]) ;
title('Annual Average of Photovoltaic Feed-in')

subplot(212)
plot(yr_list,solar_stdYear,':pb')
ylabel('GW') ;
ylim([0 3]) ;
title('Annual Standard Deviasion of Photovoltaic Feed-in')
enhance_figure
% print('main_270916_GE_draft_fig7','-depsc2','-r300');
%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%
%%
%%
%%
%%
clear; clc; close all;

%
load ./Some_MAT_files/GE_EPEX_data; 
% GE_EPEX_data(end) = [] ;

load ./Some_MAT_files/cmap1
nr_years = length(GE_EPEX_data) ;

% cmap = distinguishable_colors(nr_years)

cmap = [
     
    .5 .5 0;
    .5 0 .5;
    0 .5 .5;
    1 0 0;
    0 0 1;
    .5 .3 .3;
    .5 0 1;
    0 .5 .5;
    .3 .4 .5;
    1 .5 .1;
    1 0 .5
    ]



%%
%%
%% Price values over the years

nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))

x_DailyProfile = zeros([24,nr_years]) ;
x_meanYear = zeros([1,nr_years]) ;
x_stdYear = zeros([1,nr_years]) ;
year_idx = zeros([1,nr_years]) ;

fig8 = figure(8);  
clf;
% set(fig8,'position',pos2) ;

yy = [] ;
for yr = 1 : nr_years
    x = GE_EPEX_data(yr).Price.final ;
    x_DailyProfile(:,yr) = mean(x,2) ;
    x_meanYear(yr) = mean2(x);
    x_stdYear(yr) = std2(x) ;
    
%     x = mean(x) ;
    xx = x(:) ;
    yy = vertcat(yy,xx) ;
    idx = length(yy)-length(xx)+1 ;
    year_idx(yr) = idx;
    zz = xx ;
%     zz = max(xx,0);
%     zz = log(zz+1) ;
%     plot(idx:length(yy),xx,'color',cmap(yr,:))
plot(idx:length(yy),zz,'.-','color',mycmap(yr,:))
    hold on
    
    
% %     line_y = -100:.2:350 ;
% %     line_x = idx*ones(size(line_y)) ;
% %     plot(line_x,line_y,'--','color',[.5 .5 .5])
end
% horizontal line
xVar = 1:length(yy) ;
yVar = zeros(size(xVar)) ;
h=line(xVar,yVar,'color','k','LineWidth',2)
hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list,'XTickLabelRotation',75)
ylabel('Price (Euro/MWh)')
% xlabel('Years')
xlim([-10 length(yy)+40])
% ylim([-550 2500])
% title('Day-Ahead Market')
enhance_figure
set(gcf,'PaperPositionMode','auto')
% print('main_270916_GE_draft_fig8','-depsc2','-r300');

%%
%% 2016

x = GE_EPEX_data(end).Price.final(:) ;
fig6 = figure(6);

plot(x,'b')
ylabel('Price (Euro/MWh)')
% title('Price data in 2016')
axis ([-10 8900 -140 110])
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig6','-depsc2','-r300');
%%
%% svd u1, u2, v1, v2

close all;

x = GE_EPEX_data(end).Price.final ;
[UU,SS,VV] = svd(x);

fig1 = figure(1);
plot(1:size(x,1),-UU(:,1),'k-o')
xlabel('Hourslots (1-24)')
ylabel('1st dominant daily profile (U1)'); enhance_figure
set(gca,'XTick',1:2:size(x,1),'XTickLabel',1:2:size(x,1),'XTickLabelRotation',45)
axis tight
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_U1','-depsc2','-r300');

fig2 = figure(2) ; 
plot(1:size(x,2),-VV(:,1),'k:o',1:size(x,2),zeros(1,size(x,2)),'r')
xlim([-5 370])
xlabel('Days of year (1-366)')
ylabel('Associated weights to U1 (V1)'); enhance_figure
set(gca,'XTick',10:40:size(x,2),'XTickLabel',10:40:size(x,2),'XTickLabelRotation',45)
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_V1','-depsc2','-r300');
    
fig3 = figure(3) ; 
plot(1:size(x,1),UU(:,2),'b-S')
xlabel('Hourslots (1-24)')
ylabel('2nd dominant daily profile (U2)'); enhance_figure
set(gca,'XTick',1:2:size(x,1),'XTickLabel',1:2:size(x,1),'XTickLabelRotation',45)
axis tight
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_U2','-depsc2','-r300');

fig4 = figure(4) ;
plot(1:size(x,2),VV(:,2),'b:S',1:size(x,2),zeros(1,size(x,2)),'r')
xlim([-5 370])
xlabel('Days of year (1-366)')
ylabel('Associated weights to U2 (V2)'); enhance_figure
set(gca,'XTick',10:40:size(x,2),'XTickLabel',10:40:size(x,2),'XTickLabelRotation',45)
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_V2','-depsc2','-r300');
%%
%% rank 2 reconstruction figure

close all;

max_rk = 2 ;
x = GE_EPEX_data(end).Price.final ;
[UU,SS,VV] = svd(x);

ss_hat = SS;
ss_hat(:,max_rk+1:end)=0;
x_hat = UU*ss_hat*VV';
n=length(x(:));

fig36=figure(36);
plot(1:n,x(:),'b',1:n,x_hat(:),'r')
legend('Original','Approximated','location','Southeast')
xlim([3870 4050])
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig36','-depsc2','-r300');

fig336=figure(336);
plot(1:n,x(:),'b',1:n,x_hat(:),'r')
axis ([-10 8900 -140 110])
legend('Original','Approximated','location','Southeast')
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig336','-depsc2','-r300');

res = x-x_hat;
res=abs(res(:));
fig337=figure(337);
plot(1:n,res)
xlim ([-10 8900])
legend('Absolute value of residuals','location','Northwest')
enhance_figure


%%
%% Singular values

s_record = zeros(24,nr_years);
yr_list = vertcat(GE_EPEX_data.Year) ;

legend_str = num2str(yr_list) ;
lineStyles = {'-', '--', ':', '-.'};
Marker = {'*', 'o', 'x', 'S','p','<'};

fig88 = figure(88); clf;

for yr = 1 : nr_years
    x = GE_EPEX_data(yr).Price.final ;
%     x=x-mean2(x);
    [u,s,v] = svd(x);
    s_record(:,yr)=diag(s);
    h = plot(s_record(:,yr),'-d','color',mycmap(yr,:), 'MarkerFaceColor',mycmap(yr,:),...
      'linestyle', lineStyles{rem(yr-1,numel(lineStyles))+1},...
      'Marker', Marker{rem(yr-1,numel(Marker))+1},...
        'color', mycmap(yr,:),...
        'linewidth',1.1 );
    hold on;
end
hold off
axis([.7 24.3 0 6810])

% plot(s_record,'-x')
legend(num2str(yr_list))
title('Singular values of price data')
% axis tight
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig88','-depsc2','-r300');

%%
%% reconstruction
%%

max_rk = 2;
p0siTi0ns = [88   770   560   420;
    681   770   560   420;
    
        1289         767         560         420;
        1901         765         560         420;
        96   191   560   420;
        703   177   560   420;
        1307         178         560         420;
        1910         177         560         420];
shomareSal = num2str(yr_list);
for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final ;
    [u,s,v] = svd(x);
    s_hat = s;
    s_hat(:,max_rk+1:end)=0;
    x_hat = u*s_hat*v';
    res=abs(x(:)-x_hat(:));
    
    fig888 = figure(888); set(gcf,'position',p0siTi0ns(end,:))
   
    n=length(x(:));
    subplot 211
    plot(1:n,x(:),'b',1:n,x_hat(:),'r')
    axis tight
    legend('actual','estimated')
    title(shomareSal(yr,:))
    subplot 212
    plot(res(:),'b')
    legend('residuals')
    drawnow
    plot_type = {'exponential','extreme value','half normal','lognormal','normal','rayleigh','weibull'};
    for ii = 1 : 7
        figure(ii); set(gcf,'position',p0siTi0ns(ii,:))
        probplot(plot_type{ii} , res)
        grid minor
    end
    
    
    waitforbuttonpress
end

%%
%% different ranks in the same plot
%%

max_rk = 5;
close all;
clear res
for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final ;
%     x=x-mean2(x);
    res_record=zeros(length(x(:)),max_rk);
    [u,s,v] = svd(x);
    figure(yr_list(yr));
    for j = 1 : max_rk
          s_hat = s;
          s_hat(:,j+1:end)=0;
        x_hat=u*s_hat*v';
        res = abs(x(:)-x_hat(:));
        res_record(:,j)=res(:);
       
    end
     probplot('exponential' , res_record)
     rank_record=(1:max_rk)';
     rank_record = num2str(rank_record);
     s='rank ';
     s=repmat(s,max_rk,1);
     rank_record2=horzcat(s,rank_record)
     legend(rank_record2,'Location','Southeast')
     enhance_figure
     waitforbuttonpress
        

end

%%

set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig2016','-depsc2','-r300');
%%
%%

max_rk = 2;
close all;
x = GE_EPEX_data(yr).Price.final(:,1:365) ;
res_record = zeros(length(x(:)),max_rk);

for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final(:,1:365) ;
    x=x-mean2(x);
  
    [u,s,v] = svd(x);
   
   
        s_hat=zeros(size(s));
        s_hat(:,1:max_rk)=s(:,1:max_rk);
        x_hat=u*s_hat*v';
        res = abs(x(:)-x_hat(:));
        res_record(:,yr)=res(:);
             

end

fig100 = figure(100);
probplot('exponential' , res_record)
legend(num2str(yr_list),'Location','Southeast');
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig100','-depsc2','-r300');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%
%%
%%
%%


m1 = 1:11;
[xData, yData] = prepareCurveData( m1, x_meanYear );
ft = fittype( 'poly1' );% Set up fittype and options.

[fitresult_1, gof_1] = fit( xData, yData, ft );

opts = fitoptions( 'Method', 'LinearLeastSquares' );
opts.Normalize = 'on';
opts.Robust = 'Bisquare';
[fitresult_2, gof_2] = fit( xData, yData, ft, opts );% Fit model to data.

m2 = .5:.5:11.5;

fig9 = figure(9) ; 
% set(fig9,'position',pos2) ;

subplot(211)
plot(m1,x_meanYear,'or','MarkerFaceColor',mycmap(yr,:))
hold on;
plot(m2,fitresult_1(m2),'g',m2,fitresult_2(m2),'.-.b')
hold off;
legend('Data','Regular linear fit','Robust bisquared fit')
set(gca,'XTick',m1,'XTickLabel',yr_list,'XTickLabelRotation',75)
xlim([.5 11.5])
ylabel('Euro/MWh') ;
title('Annual Average of the Price')

subplot(212)
m1 = 1:11;
[xData, yData] = prepareCurveData( m1, x_stdYear );
ft = fittype( 'poly1' );% Set up fittype and options.

[fitresult_1, gof_1] = fit( xData, yData, ft );

opts = fitoptions( 'Method', 'LinearLeastSquares' );
opts.Normalize = 'on';
opts.Robust = 'Bisquare';
[fitresult_2, gof_2] = fit( xData, yData, ft, opts );% Fit model to data.

m2 = .5:.5:11.5;

plot(m1,x_stdYear,'^r','MarkerFaceColor',mycmap(yr,:))
hold on ;
plot(m2,fitresult_1(m2),'g',m2,fitresult_2(m2),'.-.b')
hold off ;
set(gca,'XTick',m1,'XTickLabel',yr_list,'XTickLabelRotation',75)
ylim([0 53])
xlim([.5 11.5])
ylabel('Euro/MWh') ;
legend('Data','Regular linear fit','Robust bisquared fit')
title('Annual Standard Deviation of the Price')
enhance_figure
print('main_270916_GE_draft_fig9','-depsc2','-r300');
%%
%% Eric
nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))

yy = [] ;
for yr = 1 : nr_years    
     y = GE_EPEX_data(yr).Price.final ;
     y = y(:) ;
     yy = vertcat(yy,y) ;
     idx = length(yy)-length(y)+1 ;
    year_idx(yr) = idx;
end
P = yy ;
    % P = is a column with the day-ahead pricees
    nr_obs = length(P);
    %  Compute the average over various windows:

    r = 15*24;  %  average over a total of  month = 15day x 24hrs = 360
    w = ones(2*r+1,1);
    w = w/sum(w);
    Ps = conv2(P,w,'same');
    % Remove  the invalid values at either side
    Ps(1:r) = Ps(r+1); Ps(end-r+1:end) = Ps(end-r);

fig13 = figure(13) ; 
% set(fig13,'position',pos2) ;
year_idx02 = [year_idx,length(Ps)]
for yr = 1 : nr_years
     idx01 = year_idx(yr);
     idx02 = year_idx02(yr+1);
     h1 = plot(idx01:idx02,Ps(idx01:idx02),'color',mycmap(yr,:))
    hold on
end

m1 = (1:nr_obs)';
[xData, yData] = prepareCurveData( m1, Ps );
ft = fittype( 'poly1' );% Set up fittype and options.

[fitresult_1, gof_1] = fit( xData, yData, ft );

opts = fitoptions( 'Method', 'LinearLeastSquares' );
opts.Normalize = 'on';
opts.Robust = 'Bisquare';
[fitresult_2, gof_2] = fit( xData, yData, ft, opts );% Fit model to data.

h2 = plot(m1,fitresult_1(m1),'-.r');
h3 = plot(m1,fitresult_2(m1),'--b');
hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list,'XTickLabelRotation',75)
l1 = legend([h1,h2,h3],'Data','Regular linear fit','Robust bisquared fit')
ylabel('Euro/MWh') ;
xlim([0 nr_obs])
ylim([0 91])
title('Monthly Average of the Price')
enhance_figure

print('main_270916_GE_draft_fig13','-depsc2','-r300');


%%
fig10 = figure(10) ;
set(fig10,'position',pos2) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
for yr = 1 : nr_years
    plot(x_DailyProfile(:,yr),':o','color',mycmap(yr,:))
        if ~rem(yr,3) %| yr == nr_years
            aux = x_DailyProfile(:,yr) ;
            [y1,x1] = max(aux) ;
            y1 = y1-.1;
            x1 = x1 + .1 ;
            txt1 = num2str(yr_list(yr)) ;
            text(x1,y1,['\leftarrow' txt1])
       end
    hold on
end
idx = 13 ;
plot(idx*(ones(size(0:100))),0:100,'c','Linewidth',2)
hold off
hour_list = (1:2:25)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list))
xlabel('Hours') ;
ylabel('Euro/MWh');
% ylim([0 40])
title('Average Daily Profile of the Day-Ahead Price')
legend(num2str(yr_list))
enhance_figure
% print('main_270916_GE_draft_fig10','-depsc2','-r300');

%%


fig11 = figure(11) ;
set(fig11,'position',pos2) ;

AverageDailyPrice = x_DailyProfile ;

x = yr_list;
y = (1 : 24)' ;
C = AverageDailyPrice;
imagesc(x,y,C); 
mm = colorbar; %colormap(hsv(20))
string = 'Price[Euro/MWh]' ;
set(get(mm,'ylabel'),'string',string,'fontweight','bold')
ylabel('Hours of Day')
title('Daily Price Distribution over the Years')
s = sprintf('Hours of Day \n ');
ylabel( s)
set(gca,'XTick',x,'XTickLabel',yr_list,'XTickLabelRotation',75)
set(gca,'YTick',y,'YTickLabel',num2str(y),'YTickLabelRotation',0)
colormap(pink)
enhance_figure
% print('main_270916_GE_draft_fig11','-djpeg','-r100');
%%

R = corrcoef((AverageDailyPrice))
fig12 = figure(12);
set(fig12,'position',pos2) ;
imagesc(R); colorbar; colormap(jet); 
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Daily Price Profile')
% print('main_270916_GE_draft_fig12','-djpeg','-r300');
%%
%%

%% Price values over the years 02/11/16

nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
x_DailyProfile = zeros([24,nr_years]) ;
x_meanYear = zeros([1,nr_years]) ;
x_stdYear = zeros([1,nr_years]) ;
year_idx = zeros([1,nr_years]) ;

fig8 = figure(8);  
% set(fig8,'position',pos2) ;

yy = [] ;
for yr = 1 : nr_years
    X = GE_EPEX_data(yr).Price.final ;
    
     x = bsxfun(@minus, X, mean(X));
  
   
    xx = x(:) ;
    yy = vertcat(yy,xx) ;
    idx = length(yy)-length(xx)+1 ;
    year_idx(yr) = idx;
    zz = xx ;
%     zz = max(xx,0);
%     zz = log(zz+1) ;
%     plot(idx:length(yy),xx,'color',cmap(yr,:))
plot(idx:length(yy),zz,'x','color',mycmap(yr,:))
    hold on
end


hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list)
ylabel('Euro/MWh')
title('Day-Ahead Price')
enhance_figure
% print('main_270916_GE_draft_fig8','-depsc2','-r300');


==> someFiles/main_270916_GE_draft.m <==

%% Comments:

% http://blogs.mathworks.com/pick/2011/02/11/create-multi-column-plot-legends/

%%
%%
clear; clc; close all;

%
load ./Some_MAT_files/GE_EPEX_data; 
% GE_EPEX_data(end) = [] ;

% GE_EPEX_data([1:4,end])=[];
load ./Some_MAT_files/SolarData ;
% SolarData(end) = [] ;
load ./Some_MAT_files/WindData ;
% WindData([1:4,end])=[];
load ./Some_MAT_files/pos2
load ./Some_MAT_files/cmap1
nr_years = length(GE_EPEX_data) ;

% cmap = distinguishable_colors(nr_years)

cmap = [
     
    .5 .5 0;
    .5 0 .5;
    0 .5 .5;
    1 0 0;
    0 0 1;
    .5 .3 .3;
    .5 0 1;
    0 .5 .5;
    .3 .4 .5;
    1 .5 .1;
    1 0 .5
    ]

save cmapGlobal cmap

%% Traded Quantity 01

fig1 = figure(1);  
% set(fig1,'position',pos2) ;

nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = cmap(end-nr_years+1:end,:) ;
x_DailyProfile = zeros([24,nr_years]) ;
x_meanYear = zeros([1,nr_years]) ;
x_stdYear = zeros([1,nr_years]) ;
year_idx = zeros([1,nr_years]) ;

yy = [] ;
for yr = 1 : nr_years
    x = GE_EPEX_data(yr).Quantity.final/1000 ;
    x_DailyProfile(:,yr) = mean(x,2) ;
    x_meanYear(yr) = mean2(x);
    x_stdYear(yr) = std2(x) ;
    xx = x(:) ;
    yy = vertcat(yy,xx) ;
    idx = length(yy)-length(xx)+1 ;
    year_idx(yr) = idx;
    plot(idx:length(yy),xx,'color',mycmap(yr,:))
    hold on
end
hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list)
ylabel('GWh')
title('Day-Ahead Traded Quantity')
enhance_figure
% print('main_270916_GE_draft_fig1','-depsc2','-r300');
%% Traded Quantity 02

fig2 = figure(2) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
pos3 = [1000         691        1272         631];
% set(fig2,'position',pos3) ;

for yr = 1 : nr_years
    h=plot(x_DailyProfile(:,yr),'-o','color',mycmap(yr,:),'MarkerFaceColor',mycmap(yr,:))
    x = x_DailyProfile(:,yr) ;
    [val,idx] = max(x)
    diff_x = diff(x);
%     ascentQuantity(yr) = diff_x(12) ;
%         if ~rem(yr+1,2) %| yr == nr_years
%             aux = x_DailyProfile(:,yr) ;
%             [y1,x1] = max(aux) ;
%             y1 = y1-.1;
%             x1 = x1 + .1 ;
%             txt1 = num2str(yr_list(yr)) ;
%             text(x1,y1,['\leftarrow' txt1])
%        end
    hold on
end
plot(idx*(ones(size(0:38))),0:38,'c','Linewidth',2)
hold off


% title('Average Daily Profile of the Traded Quantity')

nLines = 18;
legend_str = num2str(yr_list) ;
lineStyles = {'-', '--', ':', '-.'};
for ii = 1 : nr_years
    plot(x_DailyProfile(:,ii),'-o','color',mycmap(ii,:),'MarkerFaceColor',mycmap(ii,:),...
        'linestyle', lineStyles{rem(ii-1,numel(lineStyles))+1},...
        'color', mycmap(ii,:),...
        'linewidth',1.6 );
    hold on;
%     legend_str{ii} = num2str(ii);
end
% axis([0 3*pi -1.15 1.6])
columnlegend(4,legend_str,'south');
ylim([0 42])
hour_list = (1:2:25)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list),'XTickLabelRotation',55)
xlabel('Hours') ;
ylabel('Annual Average of Traded Quantity(GWh)');

% legend(num2str(yr_list),'Location','South','Orientation','Horizontal')
enhance_figure
print('main_270916_GE_draft_fig2','-depsc2','-r300');


%% Traded Quantity 22

fig22 = figure(22) ;
set(fig22,'position',pos2) ;
R = corrcoef(x_DailyProfile) ;
imagesc(R); colorbar; colormap(jet);
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Average Daily Traded Quantity')
% print('main_270916_GE_draft_fig22','-djpeg','-r300');
%% Traded Quantity 03

fig3 = figure(3) ;
% set(fig3,'position',pos2) ;

subplot(211)
plot(yr_list , x_meanYear,':Sb') ;
ylabel('GWh') ;
ylim([0 35])
title('Annual Average of the Traded Quantity')

subplot(212)
plot(yr_list , x_stdYear,':Sk') ;
ylabel('GWh') ;
title('Annual Standard Deviation of the Traded Quantity')
enhance_figure
% print('main_270916_GE_draft_fig3','-depsc2','-r300');
%%
%%
%% Wind

% DailyProfile = horzcat(WindData.DailyMean)/1000 ;
yr_list = vertcat(WindData.Year) ;
nr_years = length(yr_list) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
wind_DailyProfile = zeros([24,nr_years]) ;
wind_meanYear = zeros([1,nr_years]) ;
wind_stdYear = zeros([1,nr_years]) ;

fig4 = figure(4) ; 
% pos2 = [631         151        1467         934] ;
% set(fig4,'position',pos2) ;
legend_str = num2str(yr_list) ;
lineStyles = {'-', '--', ':', '-.'};
for yr = 1 : nr_years
    x = WindData(yr).Forecast/1000 ;
    wind_DailyProfile(:,yr) = mean(x,2) ;
    wind_meanYear(yr) = mean2(x) ;
    wind_stdYear(yr) = std2(x) ;
    h=plot(wind_DailyProfile(:,yr),'-o','color',mycmap(yr,:),'MarkerFaceColor',mycmap(yr,:),...
              'linestyle', lineStyles{rem(yr-1,numel(lineStyles))+1},...
        'color', mycmap(yr,:),...
        'linewidth',1.6 );
    hold on
end
columnlegend(2,legend_str,'south');
idx = 13 ;
% plot(idx*(ones(size(0:5))),0:5,'c','Linewidth',2)
hold off
xlabel('Hours') ;
ylabel('Annual Average of Wind(GWh)');
hour_list = (1:2:24)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list),'XTickLabelRotation',55)
ylim([-.1 4.8])
% title('Average Daily Profile of Wind Feed-in')
% legend_h = legend(num2str(yr_list),'Location','South','Orientation','Horizontal')
enhance_figure
% print('main_270916_GE_draft_fig4','-depsc2','-r300');
%%

fig44 = figure(44) ;
% set(fig44,'position',pos2) ;
R = corrcoef(wind_DailyProfile) ;
imagesc(R); colorbar; colormap(jet);
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Average Daily Wind Feed-in')
% print('main_270916_GE_draft_fig44','-djpeg','-r300');
%% Wind

fig5 = figure(5) ; 
% set(fig5,'position',pos2) ;

subplot(211)
plot(yr_list,wind_meanYear,':*b')
ylabel('GW') ;
ylim([0 4.5])
title('Annual Average of Wind Feed-in')

subplot(212)
plot(yr_list,wind_stdYear,':^b')
ylabel('GW') ;
ylim([0 4])
title('Annual Standard Deviation of Wind Feed-in')
enhance_figure
% print('main_270916_GE_draft_fig5','-depsc2','-r300');
%%
%%
%% Solar

% DailyProfile = horzcat(SolarData.DailyMean)/1000 ;
yr_list = vertcat(SolarData.Year) ;
nr_years = length(yr_list) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
solar_DailyProfile = zeros([24,nr_years]) ;
solar_meanYear = zeros([1,nr_years]) ;
solar_stdYear = zeros([1,nr_years]) ;


fig6 = figure(6) ; 
% set(fig6,'position',pos2) ;
for yr = 1 : nr_years
    x = SolarData(yr).Forecast/1000 ;
    xx = mean(x,2) ;
    
    [val,idx] = max(xx)
    ascent(yr) = val ;
    solar_DailyProfile(:,yr) = xx;
    solar_meanYear(yr) = mean2(nonzeros(x)) ;
    solar_stdYear(yr) = std2(nonzeros(x)) ;
    h=plot(solar_DailyProfile(:,yr),'-o','color',mycmap(yr,:),'MarkerFaceColor',mycmap(yr,:))
     
    hold on
end
plot(idx*(ones(size(0:5))),0:5,'c','Linewidth',2)
hold off
xlabel('Hours') ;
ylabel('Annual Average of Solar(GWh)');
hour_list = (1:2:24)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list),'XTickLabelRotation',55)
% ylim([0 4.5])
% title('Average Daily Profile of Photovoltaic Feed-in')
hand = legend(num2str(yr_list))
set(hand,'box','off')
enhance_figure
% print('main_270916_GE_draft_fig6','-depsc2','-r300');
%%

fig66 = figure(66) ;
% set(fig66,'position',pos2) ;
R = corrcoef(solar_DailyProfile) ;
imagesc(R); colorbar; colormap(jet);
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Average Daily Photovoltaic Feed-in')
%% Solar

fig7 = figure(7) ; 
% set(fig7,'position',pos2) ; % mess up the xaxis!

subplot(211)
plot(yr_list,solar_meanYear,':hb')
ylabel('GW') ;
ylim([0 3]) ;
title('Annual Average of Photovoltaic Feed-in')

subplot(212)
plot(yr_list,solar_stdYear,':pb')
ylabel('GW') ;
ylim([0 3]) ;
title('Annual Standard Deviasion of Photovoltaic Feed-in')
enhance_figure
% print('main_270916_GE_draft_fig7','-depsc2','-r300');
%%
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%
%%
%%
%%
%%
clear; clc; close all;

%
load ./Some_MAT_files/GE_EPEX_data; 
% GE_EPEX_data(end) = [] ;

load ./Some_MAT_files/cmap1
nr_years = length(GE_EPEX_data) ;

% cmap = distinguishable_colors(nr_years)

cmap = [
     
    .5 .5 0;
    .5 0 .5;
    0 .5 .5;
    1 0 0;
    0 0 1;
    .5 .3 .3;
    .5 0 1;
    0 .5 .5;
    .3 .4 .5;
    1 .5 .1;
    1 0 .5
    ]



%%
%%
%% Price values over the years

nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))

x_DailyProfile = zeros([24,nr_years]) ;
x_meanYear = zeros([1,nr_years]) ;
x_stdYear = zeros([1,nr_years]) ;
year_idx = zeros([1,nr_years]) ;

fig8 = figure(8);  
clf;
% set(fig8,'position',pos2) ;

yy = [] ;
for yr = 1 : nr_years
    x = GE_EPEX_data(yr).Price.final ;
    x_DailyProfile(:,yr) = mean(x,2) ;
    x_meanYear(yr) = mean2(x);
    x_stdYear(yr) = std2(x) ;
    
%     x = mean(x) ;
    xx = x(:) ;
    yy = vertcat(yy,xx) ;
    idx = length(yy)-length(xx)+1 ;
    year_idx(yr) = idx;
    zz = xx ;
%     zz = max(xx,0);
%     zz = log(zz+1) ;
%     plot(idx:length(yy),xx,'color',cmap(yr,:))
plot(idx:length(yy),zz,'.-','color',mycmap(yr,:))
    hold on
    
    
% %     line_y = -100:.2:350 ;
% %     line_x = idx*ones(size(line_y)) ;
% %     plot(line_x,line_y,'--','color',[.5 .5 .5])
end
% horizontal line
xVar = 1:length(yy) ;
yVar = zeros(size(xVar)) ;
h=line(xVar,yVar,'color','k','LineWidth',2)
hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list,'XTickLabelRotation',75)
ylabel('Price (Euro/MWh)')
% xlabel('Years')
xlim([-10 length(yy)+40])
% ylim([-550 2500])
% title('Day-Ahead Market')
enhance_figure
set(gcf,'PaperPositionMode','auto')
% print('main_270916_GE_draft_fig8','-depsc2','-r300');

%%
%% 2016

x = GE_EPEX_data(end).Price.final(:) ;
fig6 = figure(6);

plot(x,'b')
ylabel('Price (Euro/MWh)')
% title('Price data in 2016')
axis ([-10 8900 -140 110])
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig6','-depsc2','-r300');
%%
%% svd u1, u2, v1, v2

close all;

x = GE_EPEX_data(end).Price.final ;
[UU,SS,VV] = svd(x);

fig1 = figure(1);
plot(1:size(x,1),-UU(:,1),'k-o')
xlabel('Hourslots (1-24)')
ylabel('1st dominant daily profile (U1)'); enhance_figure
set(gca,'XTick',1:2:size(x,1),'XTickLabel',1:2:size(x,1),'XTickLabelRotation',45)
axis tight
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_U1','-depsc2','-r300');

fig2 = figure(2) ; 
plot(1:size(x,2),-VV(:,1),'k:o',1:size(x,2),zeros(1,size(x,2)),'r')
xlim([-5 370])
xlabel('Days of year (1-366)')
ylabel('Associated weights to U1 (V1)'); enhance_figure
set(gca,'XTick',10:40:size(x,2),'XTickLabel',10:40:size(x,2),'XTickLabelRotation',45)
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_V1','-depsc2','-r300');
    
fig3 = figure(3) ; 
plot(1:size(x,1),UU(:,2),'b-S')
xlabel('Hourslots (1-24)')
ylabel('2nd dominant daily profile (U2)'); enhance_figure
set(gca,'XTick',1:2:size(x,1),'XTickLabel',1:2:size(x,1),'XTickLabelRotation',45)
axis tight
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_U2','-depsc2','-r300');

fig4 = figure(4) ;
plot(1:size(x,2),VV(:,2),'b:S',1:size(x,2),zeros(1,size(x,2)),'r')
xlim([-5 370])
xlabel('Days of year (1-366)')
ylabel('Associated weights to U2 (V2)'); enhance_figure
set(gca,'XTick',10:40:size(x,2),'XTickLabel',10:40:size(x,2),'XTickLabelRotation',45)
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_svd_V2','-depsc2','-r300');
%%
%% rank 2 reconstruction figure

close all;

max_rk = 2 ;
x = GE_EPEX_data(end).Price.final ;
[UU,SS,VV] = svd(x);

ss_hat = SS;
ss_hat(:,max_rk+1:end)=0;
x_hat = UU*ss_hat*VV';
n=length(x(:));

fig36=figure(36);
plot(1:n,x(:),'b',1:n,x_hat(:),'r')
legend('Original','Approximated','location','Southeast')
xlim([3870 4050])
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig36','-depsc2','-r300');

fig336=figure(336);
plot(1:n,x(:),'b',1:n,x_hat(:),'r')
axis ([-10 8900 -140 110])
legend('Original','Approximated','location','Southeast')
enhance_figure
drawnow
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig336','-depsc2','-r300');

res = x-x_hat;
res=abs(res(:));
fig337=figure(337);
plot(1:n,res)
xlim ([-10 8900])
legend('Absolute value of residuals','location','Northwest')
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig337','-depsc2','-r300');

%%
%% Singular values

s_record = zeros(24,nr_years);
yr_list = vertcat(GE_EPEX_data.Year) ;

legend_str = num2str(yr_list) ;
lineStyles = {'-', '--', ':', '-.'};
Marker = {'*', 'o', 'x', 'S','p','<'};

fig88 = figure(88); clf;

for yr = 1 : nr_years
    x = GE_EPEX_data(yr).Price.final ;
%     x=x-mean2(x);
    [u,s,v] = svd(x);
    s_record(:,yr)=diag(s);
    h = plot(s_record(:,yr),'-d','color',mycmap(yr,:), 'MarkerFaceColor',mycmap(yr,:),...
      'linestyle', lineStyles{rem(yr-1,numel(lineStyles))+1},...
      'Marker', Marker{rem(yr-1,numel(Marker))+1},...
        'color', mycmap(yr,:),...
        'linewidth',1.1 );
    hold on;
end
hold off
axis([.7 24.3 0 6810])

% plot(s_record,'-x')
legend(num2str(yr_list))
title('Singular values of price data')
% axis tight
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig88','-depsc2','-r300');

%%
%% reconstruction
%%

max_rk = 2;
p0siTi0ns = [88   770   560   420;
    681   770   560   420;
    
        1289         767         560         420;
        1901         765         560         420;
        96   191   560   420;
        703   177   560   420;
        1307         178         560         420;
        1910         177         560         420];
shomareSal = num2str(yr_list);
for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final ;
    [u,s,v] = svd(x);
    s_hat = s;
    s_hat(:,max_rk+1:end)=0;
    x_hat = u*s_hat*v';
    res=abs(x(:)-x_hat(:));
    
    fig888 = figure(888); set(gcf,'position',p0siTi0ns(end,:))
   
    n=length(x(:));
    subplot 211
    plot(1:n,x(:),'b',1:n,x_hat(:),'r')
    axis tight
    legend('actual','estimated')
    title(shomareSal(yr,:))
    subplot 212
    plot(res(:),'b')
    legend('residuals')
    drawnow
    plot_type = {'exponential','extreme value','half normal','lognormal','normal','rayleigh','weibull'};
    for ii = 1 : 7
        figure(ii); set(gcf,'position',p0siTi0ns(ii,:))
        pp1 = probplot(plot_type{ii} , res)
        set(pp1(1),'Color',[.9 .48 0],'Marker','o') % line
        set(pp1(2),'Color','b') % markers
        grid minor
        enhance_figure
    end
    
    
    waitforbuttonpress
end

%%
%% different ranks in the same plot
%%

max_rk = 5;
close all;
clear res
for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final ;
%     x=x-mean2(x);
    res_record=zeros(length(x(:)),max_rk);
    [u,s,v] = svd(x);
    figure(yr_list(yr));
    for j = 1 : max_rk
          s_hat = s;
          s_hat(:,j+1:end)=0;
        x_hat=u*s_hat*v';
        res = abs(x(:)-x_hat(:));
        res_record(:,j)=res(:);
       
    end
     probplot('exponential' , res_record)
     grid minor
     rank_record=(1:max_rk)';
     rank_record = num2str(rank_record);
     s='rank ';
     s=repmat(s,max_rk,1);
     rank_record2=horzcat(s,rank_record)
     legend(rank_record2,'Location','Southeast')
     enhance_figure
     waitforbuttonpress
        

end

%%

set(gcf,'PaperPositionMode','auto')
% print('main_270916_GE_draft_fig2016','-depsc2','-r300');
%%
%%

max_rk = 2;
close all;
x = GE_EPEX_data(yr).Price.final(:,1:365) ;
res_record = zeros(length(x(:)),max_rk);

for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final(:,1:365) ;
    x=x-mean2(x);
  
    [u,s,v] = svd(x);
   
        s_hat=zeros(size(s));
        s_hat(:,1:max_rk)=s(:,1:max_rk);
        x_hat=u*s_hat*v';
        res = abs(x(:)-x_hat(:));
        res_record(:,yr)=res(:);           

end

fig100 = figure(100);
probplot('exponential' , res_record)
grid minor
legend(num2str(yr_list),'Location','Southeast');
enhance_figure
set(gcf,'PaperPositionMode','auto')
print('main_270916_GE_draft_fig100','-depsc2','-r300');

%%
%% plot mean_low and mean_high

max_rk = 2;
close all;
x = GE_EPEX_data(yr).Price.final ; %imagesc(x)
res_record = zeros(length(x(:)),max_rk);

mean_low = zeros(nr_years,1);
mean_high = zeros(nr_years,1);
mean_exp = zeros(nr_years,1);

for yr = 1 : nr_years
    
    x = GE_EPEX_data(yr).Price.final ;
%     x=x-mean2(x);
  
    [u,s,v] = svd(x);
   
   
        s_hat=zeros(size(s));
        s_hat(:,1:max_rk)=s(:,1:max_rk);
        x_hat=u*s_hat*v';
        res = abs(x(:)-x_hat(:));
%         res_record(:,yr)=res(:);
        thresh =  prctile(res,99);        
        mean_exp(yr) = expfit(res);
        mean_low(yr)=mean(res(res<thresh));
        mean_high(yr)=median(res(res>thresh));
             

end

fig97=figure(97);
plot(mean_high,'*')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%
%%
%%
%%


m1 = 1:11;
[xData, yData] = prepareCurveData( m1, mean_exp );
ft = fittype( 'poly1' );% Set up fittype and options.

[fitresult_1, gof_1] = fit( xData, yData, ft );

opts = fitoptions( 'Method', 'LinearLeastSquares' );
opts.Normalize = 'on';
opts.Robust = 'Bisquare';
[fitresult_2, gof_2] = fit( xData, yData, ft, opts );% Fit model to data.

m2 = .5:.5:11.5;

fig9 = figure(9) ; 
% set(fig9,'position',pos2) ;


plot(m1,mean_exp,'or','MarkerFaceColor',mycmap(yr,:))
hold on;
plot(m2,fitresult_1(m2),'g',m2,fitresult_2(m2),'.-.b')
hold off;
legend('Data','Regular linear fit','Robust bisquared fit')
set(gca,'XTick',m1,'XTickLabel',yr_list,'XTickLabelRotation',75)
xlim([.5 11.5])
% ylabel('Mean of the exponential fitted to the residuals') ;
title('Evolution of the mean of the residuals (in abs values)')
enhance_figure
% print('main_270916_GE_draft_allresiduals','-depsc2','-r300');
%%
figure(2)
m1 = 1:11;
[xData, yData] = prepareCurveData( m1(:), mean_high );
ft = fittype( 'poly1' );% Set up fittype and options.

[fitresult_1, gof_1] = fit( xData, yData, ft );

opts = fitoptions( 'Method', 'LinearLeastSquares' );
opts.Normalize = 'on';
opts.Robust = 'Bisquare';
[fitresult_2, gof_2] = fit( xData, yData, ft, opts );% Fit model to data.

m2 = .5:.5:11.5;

plot(m1,mean_high,'^r','MarkerFaceColor',mycmap(yr,:))
hold on ;
plot(m2,fitresult_1(m2),'g',m2,fitresult_2(m2),'.-.b')
hold off ;
set(gca,'XTick',m1,'XTickLabel',yr_list,'XTickLabelRotation',75)
% ylim([0 53])
xlim([.5 11.5])
ylabel('Median value of top 1% residuals') ;
legend('Data','Regular linear fit','Robust bisquared fit')
title('Evolution of top 1% for day-ahead price residuals')
enhance_figure
% print('main_270916_GE_draft_highresiduals','-depsc2','-r300');
%%
%% Eric
nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))

yy = [] ;
for yr = 1 : nr_years    
     y = GE_EPEX_data(yr).Price.final ;
     y = y(:) ;
     yy = vertcat(yy,y) ;
     idx = length(yy)-length(y)+1 ;
    year_idx(yr) = idx;
end
P = yy ;
    % P = is a column with the day-ahead pricees
    nr_obs = length(P);
    %  Compute the average over various windows:

    r = 15*24;  %  average over a total of  month = 15day x 24hrs = 360
    w = ones(2*r+1,1);
    w = w/sum(w);
    Ps = conv2(P,w,'same');
    % Remove  the invalid values at either side
    Ps(1:r) = Ps(r+1); Ps(end-r+1:end) = Ps(end-r);

fig13 = figure(13) ; 
% set(fig13,'position',pos2) ;
year_idx02 = [year_idx,length(Ps)]
for yr = 1 : nr_years
     idx01 = year_idx(yr);
     idx02 = year_idx02(yr+1);
     h1 = plot(idx01:idx02,Ps(idx01:idx02),'color',mycmap(yr,:))
    hold on
end

m1 = (1:nr_obs)';
[xData, yData] = prepareCurveData( m1, Ps );
ft = fittype( 'poly1' );% Set up fittype and options.

[fitresult_1, gof_1] = fit( xData, yData, ft );

opts = fitoptions( 'Method', 'LinearLeastSquares' );
opts.Normalize = 'on';
opts.Robust = 'Bisquare';
[fitresult_2, gof_2] = fit( xData, yData, ft, opts );% Fit model to data.

h2 = plot(m1,fitresult_1(m1),'-.r');
h3 = plot(m1,fitresult_2(m1),'--b');
hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list,'XTickLabelRotation',75)
l1 = legend([h1,h2,h3],'Data','Regular linear fit','Robust bisquared fit')
ylabel('Euro/MWh') ;
xlim([0 nr_obs])
ylim([0 91])
title('Monthly Average of the Price')
enhance_figure

print('main_270916_GE_draft_fig13','-depsc2','-r300');


%%
fig10 = figure(10) ;
set(fig10,'position',pos2) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
for yr = 1 : nr_years
    plot(x_DailyProfile(:,yr),':o','color',mycmap(yr,:))
        if ~rem(yr,3) %| yr == nr_years
            aux = x_DailyProfile(:,yr) ;
            [y1,x1] = max(aux) ;
            y1 = y1-.1;
            x1 = x1 + .1 ;
            txt1 = num2str(yr_list(yr)) ;
            text(x1,y1,['\leftarrow' txt1])
       end
    hold on
end
idx = 13 ;
plot(idx*(ones(size(0:100))),0:100,'c','Linewidth',2)
hold off
hour_list = (1:2:25)';
set(gca,'XTick',hour_list,'XTickLabel',num2str(hour_list))
xlabel('Hours') ;
ylabel('Euro/MWh');
% ylim([0 40])
title('Average Daily Profile of the Day-Ahead Price')
legend(num2str(yr_list))
enhance_figure
% print('main_270916_GE_draft_fig10','-depsc2','-r300');

%%


fig11 = figure(11) ;
set(fig11,'position',pos2) ;

AverageDailyPrice = x_DailyProfile ;

x = yr_list;
y = (1 : 24)' ;
C = AverageDailyPrice;
imagesc(x,y,C); 
mm = colorbar; %colormap(hsv(20))
string = 'Price[Euro/MWh]' ;
set(get(mm,'ylabel'),'string',string,'fontweight','bold')
ylabel('Hours of Day')
title('Daily Price Distribution over the Years')
s = sprintf('Hours of Day \n ');
ylabel( s)
set(gca,'XTick',x,'XTickLabel',yr_list,'XTickLabelRotation',75)
set(gca,'YTick',y,'YTickLabel',num2str(y),'YTickLabelRotation',0)
colormap(pink)
enhance_figure
% print('main_270916_GE_draft_fig11','-djpeg','-r100');
%%

R = corrcoef((AverageDailyPrice))
fig12 = figure(12);
set(fig12,'position',pos2) ;
imagesc(R); colorbar; colormap(jet); 
set(gca,'XTickLabel',yr_list)
set(gca,'YTickLabel',yr_list)
enhance_figure
title('Similarity of the Daily Price Profile')
% print('main_270916_GE_draft_fig12','-djpeg','-r300');
%%
%%

%% Price values over the years 02/11/16

nr_years = length(GE_EPEX_data) ;
yr_list = vertcat(GE_EPEX_data.Year) ;
cmap = load('cmapGlobal') ;
cmap = cmap.cmap ;
mycmap = (cmap(end-nr_years+1:end,:))
x_DailyProfile = zeros([24,nr_years]) ;
x_meanYear = zeros([1,nr_years]) ;
x_stdYear = zeros([1,nr_years]) ;
year_idx = zeros([1,nr_years]) ;

fig8 = figure(8);  
% set(fig8,'position',pos2) ;

yy = [] ;
for yr = 1 : nr_years
    X = GE_EPEX_data(yr).Price.final ;
    
     x = bsxfun(@minus, X, mean(X));
  
   
    xx = x(:) ;
    yy = vertcat(yy,xx) ;
    idx = length(yy)-length(xx)+1 ;
    year_idx(yr) = idx;
    zz = xx ;
%     zz = max(xx,0);
%     zz = log(zz+1) ;
%     plot(idx:length(yy),xx,'color',cmap(yr,:))
plot(idx:length(yy),zz,'x','color',mycmap(yr,:))
    hold on
end


hold off
set(gca,'XTick',year_idx,'XTickLabel',yr_list)
ylabel('Euro/MWh')
title('Day-Ahead Price')
enhance_figure
% print('main_270916_GE_draft_fig8','-depsc2','-r300');

